Supervised Hashing with End-to-End Binary Deep Neural Network

Image hashing is a popular technique applied to large scale content-based visual retrieval due to its compact and efficient binary codes. Our work proposes a new end-to-end deep network architecture for supervised hashing which directly learns binary codes from input images and maintains good properties over binary codes such as similarity preservation, independence, and balancing. Furthermore, we also propose a new learning scheme that can cope with the binary constrained loss function. The proposed algorithm not only is scalable for learning over large-scale datasets but also outperforms state-of-the-art supervised hashing methods, which are illustrated throughout extensive experiments from various image retrieval benchmarks.

==> draw_comp_figure.m <==
function draw_comp_figure
clear;
close all;

% datasets:
% - cifar10
% - mnist
% - sun397

dataset = 'sun397'; k = 10000;
p_K = false;
map_K = true;

r = 3;
P_r = false;
L = [0 8 16 24];

switch dataset
    case 'cifar10' %k = 50
        if p_K

        end
        if map_K %

            m_e2e       = [64.83  71.02  72.37   73.56];
            m_shbdnn    = [57.15  66.04  68.81   69.66];
            m_sdh       = [31.06  62.23  67.65   67.63];
            m_itq_cca   = [49.14  65.68  67.47   67.63];
            m_ksh       = [44.81  64.08  67.01   65.76];
            m_bre       = [23.84  41.11  47.68   44.89];
        end
        if P_r

        end
    case 'mnist' %k = 50
        if p_K

        end
        if map_K
            m_e2e       = [88.82  98.03  98.26   98.21];
            m_shbdnn    = [84.65  94.24  94.80   95.25];
            m_sdh       = [36.49  93.00  93.98   94.43];
            m_itq_cca   = [54.35  79.99  84.12   84.57];
            m_ksh       = [68.07  90.79  92.86   92.41];
            m_bre       = [37.67  69.80  83.24   84.61];
        end
        if P_r

        end

    case 'sun397' %k = 50
        if p_K

        end
        if map_K
            m_e2e       = [34.15  48.21  59.51   64.58];
            m_shbdnn    = [33.06  47.13  57.02   61.89];
            m_sdh       = [29.45  45.64  48.07   48.46];
            m_itq_cca   = [21.33  35.97  46.53   53.41];
            m_ksh       = [24.05  34.92  38.82   42.10];
            m_bre       = [14.69  18.46  20.54   23.18];
        end
        if P_r

        end
    otherwise
        error ('dont know dataset %s\n',dataset);

end

h1 = figure(1);
hold on;

font = 15;
font1 = 25;
if p_K
% ymin = 45;
% ymax = 80;
% ystep = 8;
%% for cifar10
% ylim([0 18]);
% set(gca,'YTick',0:2:18);
end
if P_r
% ylim([0 22]);
% set(gca,'YTick',0:2:22);
end
%
set(gca,'FontSize',font);
xlim([0 24]);

if p_K || P_r
    plot(L,p_our,'Color','red','Marker','s','Linewidth',2);
    hold on;
    plot(L,p_ba,'Color','green','Marker','o','Linewidth',2);
    hold on;
    plot(L,p_itq,'Color','blue','Marker','v','Linewidth',2);
    hold on;
    % plot(L,p_seh,'Color',[0.5 1 0.5],'Marker','^','Linewidth',2);
    % hold on;
    plot(L,p_sh,'Color','magenta','Marker','d','Linewidth',2);
    hold on;
%     plot(L,p_agh,'Color','cyan','Marker','*','Linewidth',2);
%     hold on;
    plot(L,p_sph,'Color','black','Marker','<','Linewidth',2);
    hold on;
    plot(L,p_kmh,'Color',[1 0.5 0.5],'Marker','>','Linewidth',2);
    hold on;
end
if map_K
    plot(L,m_e2e,'Color','red','Marker','s','Linewidth',2);
    hold on;
    plot(L,m_shbdnn,'Color','green','Marker','o','Linewidth',2);
    hold on;
    plot(L,m_itq_cca,'Color','blue','Marker','v','Linewidth',2);
    hold on;
    % plot(L,m_seh,'Color',[0.5 1 0.5],'Marker','^','Linewidth',2);
    % hold on;
%     plot(L,m_sh,'Color','magenta','Marker','d','Linewidth',2);
%     hold on;
    plot(L,m_sdh,'Color','cyan','Marker','*','Linewidth',2);
    hold on;
    plot(L,m_bre,'Color','black','Marker','<','Linewidth',2);
    hold on;
    plot(L,m_ksh,'Color',[1 0.5 0.5],'Marker','>','Linewidth',2);
    hold on;
end
set(gca,'FontSize',font);
switch dataset
    case 'mnist'
        legend('SH-E2E','SH-BDNN','ITQ-CCA', 'SDH', 'BRE','KSH', 'Location','southeast');
end

grid on;
xlabel('number of bits (L)','fontsize', font1);


        if p_K
            ylabel('precision@K=50','fontsize', font1);
        end
        if map_K
            ylabel('mAP','fontsize', font1);
        end
        if P_r
            if r == 2
                ylabel('precision@r=2','fontsize', font1);
            end
            if r == 3
                ylabel('precision@r=3','fontsize', font1);
            end
            if r == 4
                ylabel('precision@r=4','fontsize', font1);
            end
        end

set(gca,'XTick',0:8:24);
set(gca,'XTickLabel',{'8','16','24','32'});

set(h1,'Units','Inches');
pos = get(h1,'Position');
set(h1,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])

set(gcf, 'color', 'w');

% fprintf('conket\n');

switch dataset
    case 'cifar10'
        if p_K
            saveas(h1,['e2e_cifar10_pK','.pdf'],'pdf');
        end
        if map_K
            saveas(h1,['e2e_cifar10_mapK_8-16-24-32','.pdf'],'pdf');
        end
        if P_r
            if r == 2
                saveas(h1,['e2e_cifar10_pr2','.pdf'],'pdf');
            end
            if r == 3
                saveas(h1,['e2e_cifar10_pr3','.pdf'],'pdf');
            end
            if r == 4
                saveas(h1,['e2e_cifar10_pr4','.pdf'],'pdf');
            end
        end
    case 'mnist'
        if p_K
            saveas(h1,['e2e_mnist_pK','.pdf'],'pdf');
        end
        if map_K
            saveas(h1,['e2e_mnist_mapK_8-16-24-32','.pdf'],'pdf');
        end
        if P_r
            if r == 2
                saveas(h1,['e2e_mnist_pr2','.pdf'],'pdf');
            end
            if r == 3
                saveas(h1,['e2e_mnist_pr3','.pdf'],'pdf');
            end
            if r == 4
                saveas(h1,['e2e_mnist_pr4','.pdf'],'pdf');
            end
        end
   case 'sun397'
        if p_K
            saveas(h1,['e2e_sun397_pK_',num2str(k),'.pdf'],'pdf');
        end
        if map_K
            saveas(h1,['e2e_sun397_mapK_',num2str(k),'_8-16-24-32','.pdf'],'pdf');
        end
        if P_r
            if r == 2
                saveas(h1,['e2e_sun397_pr2_',num2str(k),'.pdf'],'pdf');
            end
            if r == 3
                saveas(h1,['e2e_sun397_pr3_',num2str(k),'.pdf'],'pdf');
            end
            if r == 4
                saveas(h1,['e2e_sun397_pr4_',num2str(k),'.pdf'],'pdf');
            end
        end
end



